Functional principal component analysis with informative observation times

Functional principal component analysis has been shown to be invaluable for revealing variation modes of longitudinal outcomes, which serves as important building blocks for forecasting and model building. Decades of research have advanced methods for functional principal component analysis often assuming independence between the observation times and longitudinal outcomes. Yet such assumptions are fragile in real-world settings where observation times may be driven by outcome-related reasons. Rather than ignoring the informative observation time process, we explicitly model the observational times by a counting process dependent on time-varying prognostic factors. Identification of the mean, covariance function, and functional principal components ensues via inverse intensity weighting. We propose using weighted penalized splines for estimation and establish consistency and convergence rates for the weighted estimators. Simulation studies demonstrate that the proposed estimators are substantially more accurate than the existing ones in the presence of a correlation between the observation time process and the longitudinal outcome process. We further examine the finite-sample performance of the proposed method using the Acute Infection and Early Disease Research Program study.

==> art/simu923.R <==
library(NHPoisson)
library(fdapace)
library(sm) 
library(caTools)
library(gss)
#source("gen_data.R")
source("w_loclin.R")
#library(reda)

base.rate <- function(t)
  (t+1/4)/4e4

inverse.weigh <- function(beta, z, basis)  #inverse rate weighting
  (1/basis)*exp(-(beta*z))

#==============================
#generate functional data 

phi <- function(t,k) {
  val <- sqrt(2/3)*cos(k*pi*t)
  val
}

mu <- function(t)
{
  val <- sin(t+1/2)
  val
}

nu = 2
zeta <- sapply(1:K,function(k)(-1)^(k+1)*(k+1)^(-nu/2))

Z.fun <- function(t, K=50, nu=2)
{
  Xi <- runif(K,-sqrt(3),sqrt(3))
  zeta <- sapply(1:K,function(k)(-1)^(k+1)*(k+1)^(-nu/2))
  val <- 0 
  for(k in 1:K)
    val <- val + zeta[k]*Xi[k]*phi(t,k)
  val <- val + mu(t)
}


Y.fun <- function(t, K=50, nu=2)
{
  5*Z.fun(t) + rnorm(n=length(t), mean=0, sd=0.1)
}

nllk <- function(theta, Z, time, dense.grid)
{
  #dense.grid <- tg; time=Lt; Z <- Zcov
  n <- dim(Z)[1]
  a <- theta[1]; b <- theta[2]; beta <- theta[3]
  llk <- 0
  for(i in 1:n)
  { # i = 1
    i_time <- time[[i]]
    index <- i_time/dense.grid[1]
    term1 <- sum(log(a+b*i_time)) + sum(beta*Z[i,index])
    term2 <- trapz(x=dense.grid, y=(a+b*dense.grid)*exp(beta*Z[i,]))
    llk <- llk + term1 - term2
  }
  if(a<0 | b<0) 
    llk <- -1e10
  
  return(-llk)
  
}



dense.grid <- seq(0.5,2.5,length.out=300)
M<-length(dense.grid)
N <- 500
Y <- matrix(0, nrow=N, ncol=M)
for(i in 1:N)
{
  set.seed(i)
 # temp <- Z.fun(t=dense.grid, K=50, nu=2)
  Y[i,] <- Y.fun(t=dense.grid, K=50, nu=2)
}

true.cov <- cov(Y)
true.eigenl<- EigenC(true.cov,dense.grid)
true.eigenfl<-true.eigenl[[1]] #eigenfunction


x.points<-matrix(0,nrow=2,ncol=M*(M+1)/2)
# cov.dense <- upperTriangle(true.cov, diag = T, byrow=T)
count<-0
for (i in 1:M){
  for (j in i:M){
    count<-count+1
    x.points[1,count]<-dense.grid[i]
    x.points[2,count]<-dense.grid[j]
    # cov.dense[count] <- c(true.cov)[count]
  }
}

h <- dense.grid[2] - dense.grid[1]

#===========================================================================
#============================================================
#repeat R = 100 times

R <- 200
tg <- (1:10000)/10000*3  #dense grid of reference points where data will be observed
tg <- round(tg[tg<=3],4)
beta <- 3
n = 400  #generate 400 curves each time
meanf.err <- matrix(0, nrow=R, ncol=2)
eigf.err <- matrix(0, nrow=R, ncol=2)
cov.err <- matrix(0, nrow=R, ncol=2)

# L1<-0.5
# L2<-2.5
# nump<-50 #number of points for evaluation
# grid.time<-seq(L1,L2,by=(L2-L1)/nump)
w_est.mean <- nw_est.mean<-matrix(NA,nrow=R,ncol=M)
w_est.eigf1 <- nw_est.eigf1 <- matrix(NA,nrow=R, ncol=M)
#grid.points <- matrix(NA, nrow=R, ncol=nump+1)  
#wher we store estimated mean and covariance

for(r in 1:R)
{ #r = 10
  set.seed(r)
  cat("simulation run = ", r, "\n")
  Lt <- Lx <- list()
  Zcov <- matrix(NA, nrow=n, ncol=length(tg))
  for(i in 1:n)
  { # i = 1
    Zcov[i,] <- Z.fun(t=tg, K=50, nu=2)
    fit <- simNHP.fun(lambda=base.rate(t=tg)*exp(beta*Zcov[i,]))
    Lt[[i]] <- fit$posNH/10000*3 #observational time for each curve
    index <- Lt[[i]]/tg[1]
    Lx[[i]] <- 5*Zcov[i,index]+rnorm(length(index), mean=0, sd=0.1)  #longitudinal observations for each curve
  }
  
  
 
  #mean(sapply(Lt,length)) #average observations in each curve
  
  Lx.r <- Lx[lapply(Lx,length)>0]; index <- which(lapply(Lx,length)>0); Z.r <- Zcov[index,]
  Lt.r <- Lt[lapply(Lt,length)>0]; n.r <- length(Lx.r)
  
 
  t.max<- max(sapply(Lt,length)) 
  Obs.r<-matrix(0,n.r,t.max)
  T.r<-matrix(0,n.r,t.max)
  Wmean.r <- matrix(0, n.r, t.max)
  N.r<-sapply(Lt.r,length)
  
  fit <- nlm(nllk, p=c(0.1,0.1,1), Z=Z.r, time=Lt.r, dense.grid=tg, print.level=1)
  a_hat <- fit$est[1]; b_hat <- fit$est[2]; beta_hat <- fit$est[3]
  
  for(i in 1:n.r)
  { #i=1
    Obs.r[i,1:N.r[i]]<-Lx.r[[i]]
    T.r[i,1:N.r[i]]<-Lt.r[[i]]
    index <- Lt.r[[i]]/tg[1]
    Wmean.r[i,1:N.r[i]] <- inverse.weigh(beta=beta_hat, z=Z.r[i,index],basis=a_hat+b_hat*Lt.r[[i]])
  }
  
  data.r<-TranMtoV(Obs.r,T.r,Wmean.r,N.r)
  y.r<-data.r[,2]  #aggregated observations from all curves
  t.r<-data.r[,3]  #thg corresponding aggregated observation times
  w_mean.r <- data.r[,4] #weight for each observation
  #L1<-min(t.r)
  #L2<-max(t.r)
  # grid.t<-seq(L1,L2,by=(L2-L1)/nump)
  # M <- length(grid.t)
  #=============================================
  #unweighted mean estimate 
  #select tuning parameter for estimating the mean function 
  hmu.cv <- h.select(t.r,y.r,method="df")
  uw_mu1 <- sm.regression(t.r,y.r,h=hmu.cv, poly.index=1,eval.points=dense.grid)$estimate 
  uw_mu2 <- sm.regression(t.r,y.r,h=hmu.cv, poly.index=1, eval.points=t.r)$estimate 
  #=============================================
  #weighted mean estimate
  hmu.cv<-h.select(t.r,y.r,weights=w_mean.r,method="df", nbins=0)
  #fit local linear regression 
  w_mu1<-sm.regression(t.r,y.r,h=hmu.cv,weights=w_mean.r, nbins=0, poly.index=1,
                        eval.points=dense.grid)$estimate 
  w_mu2 <- sm.regression(t.r,y.r,h=hmu.cv,weights=w_mean.r, nbins=0, poly.index=1,
                          eval.points=t.r)$estimate 
  
  
  
  # plot(x=grid.t, y=uw_mu1, type="l", ylab="Mean Curve", xlab="Time",
  #      col="red", ylim=range(c(uw_mu1, w_mu1)))
  # lines(x=grid.t, y=w_mu1, type="l", col="blue")
  # lines(x=grid.t, y=5*mu(grid.t), type="l")

  
  meanf.err[r,1] <- trapz(x=dense.grid,y=(uw_mu1-5*mu(dense.grid))^2)
  meanf.err[r,2] <- trapz(x=dense.grid, y=(w_mu1-5*mu(dense.grid))^2)
  
 # grid.points[r,] <- grid.t
  w_est.mean[r,] <- w_mu1
  nw_est.mean[r,] <- uw_mu1
  
  
  # Y <- matrix(0, nrow=n, ncol=length(grid.t))
  # for(i in 1:n)
  # {
  #   set.seed(i)
  #   temp <- Z.fun(t=grid.t, K=50, nu=2)
  #   Y[i,] <- 5*temp+rnorm(length(grid.t), mean=0, sd=0.1)
  # }
  # 
  # true.cov <- cov(Y)
  # true.eigenl<- EigenC(true.cov,grid.t)
  # true.eigenfl<-true.eigenl[[1]] #eigenfunction
  # 
  # x.points<-matrix(0,nrow=2,ncol=M*(M+1)/2)
  # count<-0
  # for (i in 1:M){
  #   for (j in i:M){
  #     count<-count+1
  #     x.points[1,count]<-grid.t[i]
  #     x.points[2,count]<-grid.t[j]
  #   }
  # }
  
  #============================================================
  #covariance surface estimate smoothing spline
  
  conver<-HatG(uw_mu2,data.r,N.r)  
  Cova<-conver[[2]]  #raw covariance estimate for each pair of time points
  CovT<-conver[[3]] #all pairs of time points 
  
  
  cov_dat <- data.frame(y=Cova, x1=CovT[1,], x2=CovT[2,])
  model_sm <- ssanova(y ~ x1*x2, data=cov_dat, alpha=1.4)
  est <- predict(model_sm, newdata=data.frame(x1=x.points[1,], x2=x.points[2,]))
  
  covmatrix  <- matrix(0,M,M)  
  
  count<-0
  for (i in 1:M){
    for (j in i:M){
      count<-count+1
      covmatrix[i,j]<-est[count]
      covmatrix[j,i]<-covmatrix[i,j] 
    }    
  }
  
  #covariance surface estimation
  # h.1 <- grid.t[2] - grid.t[1]
  cov.err[r,1] <- sum((true.cov-covmatrix)^2)*h^2
  
  #eigenfunction estimation
  eigenl<-EigenC(covmatrix,dense.grid)
  eigenfl<-eigenl[[1]] #eigenfunction
  eigenvl<-eigenl[[2]] #eigenvalue
  a1 <- trapz(x=dense.grid,y=(eigenfl[,1]-true.eigenfl[,1])^2)
  a2 <- trapz(x=dense.grid,y=(eigenfl[,1]+true.eigenfl[,1])^2)
  eigf.err[r,1] <- min(a1,a2) #estimation error in first eigenfunction
  nw_est.eigf1[r,] <- (a1>a2)*(-eigenfl[,1])+ (a1 < a2)*eigenfl[,1]
  
  
  
  
  #=====================================
  #weighted method
  
  conver<-HatG(w_mu2,data.r,N.r)  
  Cova<-conver[[2]]  #raw covariance estimate for each pair of time points
  CovT<-conver[[3]] #all pairs of time points 
  CovW<-conver[[4]] #weight for each raw estimate of covariance, given by the product of inverse weights
  
  #directly smoothing
  cov_dat <- data.frame(y=Cova, x1=CovT[1,], x2=CovT[2,])
  model_sm <- ssanova(y ~ x1*x2, data=cov_dat, weights=CovW,alpha=1.4)
  est <- predict(model_sm, newdata=data.frame(x1=x.points[1,], x2=x.points[2,]))
  
  #an alternative method, may perform better
  cov_s <- numeric(length(Cova))
  index <- which(CovT[1,]==CovT[2,])
  sm_diag <- ssanova(y ~ x1, data=cov_dat[index,],weights=CovW[index], alpha=1.4)
  cov_s[index] <- fitted(sm_diag)
  sm_off <- ssanova(y ~ x1*x2, data=cov_dat[-index,],weights=CovW[-index], alpha=1.4)
  cov_s[-index] <- fitted(sm_off)
  cov_dat <- data.frame(y=cov_s, x1=CovT[1,], x2=CovT[2,])
  model_sm <- ssanova(y ~ x1*x2, data=cov_dat, alpha=1.4)
  
  
  est <- predict(model_sm, newdata=data.frame(x1=x.points[1,], x2=x.points[2,]))
  
  covmatrix  <- matrix(0,M,M)  
  
  count<-0
  for (i in 1:M){
    for (j in i:M){
      count<-count+1
      covmatrix[i,j]<-est[count]
      covmatrix[j,i]<-covmatrix[i,j] 
    }    
  }
  
  #covariance surface estimate
  cov.err[r,2] <- sum((true.cov-covmatrix)^2)*h^2
  
  #first eigenfunction estimate
  eigenl<-EigenC(covmatrix,dense.grid)
  eigenfl<-eigenl[[1]] #eigenfunction
  eigenvl<-eigenl[[2]] #eigenvalue
  #eigenfunction estimate error
  b1 <- trapz(x=dense.grid,y=(eigenfl[,1]-true.eigenfl[,1])^2)
  b2 <- trapz(x=dense.grid,y=(eigenfl[,1]+true.eigenfl[,1])^2)
  eigf.err[r,2] <- min(b1,b2)
  w_est.eigf1[r,] <- (b1>b2)*(-eigenfl[,1])+ (b1 < b2)*eigenfl[,1]
}

save(w_est.mean,nw_est.mean, w_est.eigf1, nw_est.eigf1, grid.points, 
                    meanf.err, eigf.err, cov.err, file="simu929.RData")


index <- 1:173

load("simu929.RData", verbose=T)
#=====================================
#mean estimate
w.mean <- apply(w_est.mean[index,],2,mean)
nw.mean <- apply(nw_est.mean[index,],2,mean)

pdf("mean estimate.pdf")
plot(x=dense.grid, y=w.mean, type="l", ylab=expression(mu(t)), xlab="t", col="red", 
     ylim=range(c(w.mean,nw.mean)))
lines(x=dense.grid, y=nw.mean, type="l", col="blue")
lines(x=dense.grid, y=5*mu(dense.grid), type="l")
legend("bottomleft", legend=c("unweighted","weighted", "true"), 
       lty=rep(1,3),col=c("blue","red","black"))
dev.off()

pdf("mean error.pdf")
colnames(meanf.err) <- c("unweighted", "weighted")
boxplot(meanf.err[index,], use.cols=T, ylab="MISE of Mean Estimate")
dev.off()


#covariance estimate
pdf("covariance error.pdf")
colnames(cov.err) <- c("unweighted", "weighted")
boxplot(cov.err[index,], use.cols=T, ylab="MISE of Covariance Estimate")
dev.off()


#eigenfunction esimate

w.eigf1 <- apply(w_est.eigf1[index,],2,mean)
nw.eigf1 <- apply(nw_est.eigf1[index,],2,mean)

pdf("first eigenfunction estimate.pdf")
plot(x=dense.grid, y=w.eigf1, type="l", ylab=expression(phi[1](t)), xlab="t", 
     col="red", ylim=range(c(w.eigf1,nw.eigf1)))
lines(x=dense.grid, y=nw.eigf1, type="l", col="blue")
lines(x=dense.grid, y=true.eigenfl[,1], type="l")
legend("bottomright", legend=c("unweighted","weighted", "true"), 
       lty=rep(1,3),col=c("blue","red","black"))
dev.off()


colnames(eigf.err) <- c("unweighted", "weighted")
pdf("eigenfunction error.pdf")
boxplot(eigf.err[index,], use.cols=T, ylab="MISE of first eigenfunction")
dev.off()



